Sundial: Using Sunlight to Reconstruct Global Timestamps

This paper investigates postmortem timestamp reconstruction in environmental monitoring networks. In the absence of a time-synchronization protocol, these networks use multiple pairs of (local, global) timestamps to retroactively estimate the motes' clock drift and offset and thus reconstruct the measurement time series. We present Sundial, a novel offline algorithm for reconstructing global timestamps that is robust to unreliable global clock sources. Sundial reconstructs timestamps by correlating annual solar patterns with measurements provided by the motes' inexpensive light sensors. The surprising ability to accurately estimate the length of day using light intensity measurements enables Sundial to be robust to arbitrary mote clock restarts. Experimental results, based on multiple environmental network deployments spanning a period of over 2.5 years, show that Sundial achieves accuracy as high as 10 parts per million (ppm), using solar radiation readings recorded at 20 minute intervals.

==> graphs/alpha.R <==
alpha <- read.table('alpha.txt', header=T)
alpha$alpha.diff <- (alpha$alpha.real - alpha$alpha.comp)/alpha$alpha.real*1e6
lsel <- alpha$nodeid > 70
jsel <- alpha$nodeid < 70

leakin <- alpha$alpha.comp[lsel]
jugbay <- alpha$alpha.comp[jsel]

r <- c(0, 0.000176898)

leakin.diff <- abs(alpha$alpha.diff[lsel])
jugbay.diff <- abs(alpha$alpha.diff[jsel])

pdf('alpha.pdf', width=4, height=4, pointsize=11) 

par(mar=c(14, 4, 2, 1.4))
plot(leakin, leakin.diff, ylim=c(0, max(leakin.diff)), type='p', pch=1, xlab='', ylab='', main='', axes=F)
axis(1, seq(min(leakin), max(leakin), (max(leakin) - min(leakin))/4))
axis(2, las=2)
axis(2, at=max(leakin.diff)/2, labels='ppm', line=1.5, tick=F)
mtext('Deployment L', line=1, font=2)

par(mar=c(2, 4, 15, 1.4), new=T)
mtext('Deployment J', line=1, font=2)

par(mar=c(2, 4, 15, 1.4), new=T)
sel <- jugbay < 1.01
plot(jugbay[sel], jugbay.diff[sel], ylim=c(0, max(jugbay.diff[sel])), type='p', pch=16, xlab='', ylab='', axes=F)
axis(1, seq(min(jugbay[sel]), max(jugbay[sel]), (max(jugbay[sel]) - min(jugbay[sel]))/4))
axis(2, las=2)
axis(2, at=max(jugbay.diff[sel])/2, labels='ppm', line=1.5, tick=F)

## par(mar=c(2, 19, 17, 1.1), new=T)
## sel <- jugbay > 1.01
## plot(jugbay[sel], jugbay.diff[sel], type='p', pch=16, xlab='', ylab='', axes=F)
## axis(1, at=jugbay[sel])
## axis(2, at=jugbay.diff[sel])

dev.off()


==> graphs/deployment.R <==
deployment <- read.table('deployment.txt', header=T)
d <- data.frame(deployment=deployment$deployment,
                nodeid=deployment$nodeid,
                startdate=as.Date(deployment$gc1/60/60/24, origin='1970-01-01'),
                enddate=as.Date(deployment$gc2/60/60/24, origin='1970-01-01'))
d$length <- d$enddate - d$startdate
o <- order(d$deployment, d$startdate)
cbind(d$length[o], d$nodeid[o])

nodeid <- d$nodeid[o]
lsel <- nodeid > 70
jsel <- nodeid %in% c(5, 6, 14, 45)

gc1 <- d$startdate[o]
gc2 <- d$enddate[o]
y <- 1:length(d$deployment)
yl <- 1:length(d$nodeid[lsel])
yj <- (1:length(d$nodeid[jsel])) + length(d$nodeid[lsel])
pdf('deployment.pdf', width=10, height=3, pointsize=14)
par(mar=c(3, 3, 1, 1))
plot(c(min(gc1, gc2)-30, max(gc1, gc2)+100), range(yl, yj), ann=F,
     type='n', axes=F)
segments(gc1[lsel], yl, gc2[lsel], yl)
segments(gc1[jsel], yj, gc2[jsel], yj)
text(gc2[lsel], yl, format((gc2[lsel]-gc1[lsel]), digits=3, nsmall=0), font=3, cex=0.8, pos=4)
text(gc2[jsel], yj, format((gc2[jsel]-gc1[jsel]), digits=3, nsmall=0), font=3, cex=0.8, pos=4)
points(gc1[lsel], yl, pch=16, col='white')
points(gc2[lsel], yl, pch=16, col='white')
points(gc1[lsel], yl)
points(gc2[lsel], yl)
points(gc1[jsel], yj, pch=16)
points(gc2[jsel], yj, pch=16)
text(gc1[lsel], yl, c(76, 73, 72, 74, 71, 75), font=2, cex=0.8, pos=2)
text(gc1[jsel], yj, c('2,5', '6', '8,11,13,14', '29,43,44,45'), font=2, cex=0.8, pos=2)
#axis(2, at=yl, labels=yl, las=1)
axis(2, at=median(yl), labels='Deployment L', line=0, tick=F, cex.axis=0.7)
#axis(2, at=yj, labels=c('5,2', '6', '12', '8,11,\n13-15', '29,43-44'), las=1)
axis(2, at=median(yj), labels='Deployment J', line=0, tick=F, cex.axis=0.7)
axis.Date(1, at=seq(as.Date("2006/2/1"), as.Date("2009/1/1"), "3 months"),
          format="%b %Y", line=0.7)
#box()
dev.off()


==> graphs/derivative.R <==
derivative <- read.table('derivative.txt', header=T, sep='\t')
pdf('derivative.pdf', width=7, height=5, pointsize=14)
par(mar=c(3.5, 3.5, 1, 2))
plot(derivative$tssmooth, derivative$smooth, ylim=c(0, 1250), xlim=c(60*60*25+564337, 60*60*25+564337+60*60*24*3), type='n', lwd=3, ann=F)
title(xlab='Local timestamps', ylab='Hours', line=2.5)
polygon(derivative$tssmooth, derivative$smooth, col='gray', border=NA)
lines(derivative$tsderivative, (0.2+derivative$derivative)/0.4*1024, lwd=3)
points(derivative$tsraw, derivative$raw, pch=20)
l <- legend('topright', c('Light', 'Smooth', 'Derivative'), bty='n',
            pch=c(20, NA, NA), lty=c(NA, NA, 1), lwd=c(1, NA, 3), horiz=T)
x <- l$text$x[2]
y <- l$text$y[2]
print(l)
polygon(c(x-25000, x-25000, x-15000, x-15000), c(y-20, y+20, y+20, y-20), col='gray', border=NA)
dev.off()


==> graphs/drift.R <==
t <- c(60, 60*60, 24*60*60, 365*24*60*60)
t2s <- c(24*60*60, 365*24*60*60)
t4s <- c(60, 60*60, 365*24*60*60)
t5s <- c(60)
  
#      0.6     36.0    864.0 315360.0
#     0.06     3.60    86.40 31536.00
#    0.006    0.360    8.640 3153.600
#   0.0006   0.0360   0.8640 315.3600
#  0.00006  0.00360  0.08640 31.53600

d2 <- log(t*0.001)
d3 <- log(t*0.0001)
d4 <- log(t*0.00001)
d5 <- log(t*0.000001)

d2s <- log(t2s*0.001)
d4s <- log(t4s*0.00001)
d5s <- log(t5s*0.000001)

t <- log(t)
pdf('drift.pdf', width=9, height=4, pointsize=14)
par(mar=c(2, 4, 1, 1))
plot(range(t), range(d2, d3, d4, d5), type='n', pch=16, ann=F, axes=F)
abline(v=t, col = "gray", lty=3)
abline(h=c(d2s, d3, d4s, d5s), col = "gray", lty=3)
lines(t, d2, type='b', pch=16)
lines(t, d3, type='b', pch=16)
lines(t, d4, type='b', pch=16)
lines(t, d5, type='b', pch=16)
cex <- 0.70
axis(1, at=t, labels=c('1 min', '1 hour', '1 month', '1 year'))
axis(2, at=d2s, labels=c('1.44 min', '8.75 h'), las=1, cex.axis=cex)
axis(2, at=d3, labels=c('6 ms', '0.36 s', '8.64 s', '52 min'), las=1, cex.axis=cex)
axis(2, at=d4s, labels=c('0.6 ms', '36 ms', '5.25 min'), las=1, cex.axis=cex)
axis(2, at=d5s, labels=c('60 us'), las=1, cex.axis=cex)
axis(2, at=mean(range(d2, d3, d4, d5)), labels='Error', line=2, tick=F)
x <- 365*24*60*60/exp(3)
y <- log(x*0.01)
text(log(x), log(x*0.001)+0.9, labels='1 permil', srt=13, cex=0.9)
text(log(x), log(x*0.0001)+0.9, labels='100 ppm', srt=13, cex=0.9)
text(log(x), log(x*0.00001)+0.9, labels='10 ppm', srt=13, cex=0.9)
text(log(x), log(x*0.000001)+0.9, labels='1 ppm', srt=13, cex=0.9)
box()
dev.off()


==> graphs/julia.R <==
days <- 3
#julia <- read.table('julia.txt', header=T, sep='\t')
julia <- read.table('julia-start.txt', header=T, sep='\t', colClasses = c("character", "numeric"))
sel <- 37:(37+days*73)
date72 <- as.POSIXct(julia$date72, format='%m/%d/%Y %H:%M')[sel]
date76 <- as.POSIXct(julia$date76, format='%m/%d/%Y %H:%M')[sel]
node72 <- julia$node72[sel]
node76 <- julia$node76[sel]
pdf('julia.pdf', width=10, height=3.5, pointsize=14)
#par(plt=c(0.12, 0.53, 0.15, 0.95))
par(mar=c(2, 4, 1, 20.5))
plot(date72, node72, ylim=c(250, 800), type='n', xlab='', ylab='ADC values', axes=F)
polygon(c(date72[1], date76, date76[length(date76)]),
        c(250, node76, 250), col='gray', border=NA)
lines(date72, node72)
axis.POSIXct(1, date72, format='%b %e')
axis(2, las=1)
axis(4, label=F)
box()

julia <- read.table('julia.txt', header=T, sep='\t', colClasses = c("character", "numeric"))
sel <- 37:(37+days*73)
date72 <- as.POSIXct(julia$date72, format='%m/%d/%Y %H:%M')[sel]
date76 <- as.POSIXct(julia$date76, format='%m/%d/%Y %H:%M')[sel]
node72 <- julia$node72[sel]
node76 <- julia$node76[sel]
#par(plt=c(0.57, 0.98, 0.15, 0.95), new=T)
par(mar=c(2, 23.5, 1, 1), new=T)
plot(date72, node72, ylim=c(250, 800), type='n', xlab='', ylab='', axes=F)
polygon(c(date72[1], date76, date76[length(date76)]),
        c(250, node76, 250), col='gray', border=NA)
lines(date72, node72)
axis.POSIXct(1, date72, format='%b %e')
axis(2, labels=F)
box()
l <- legend('topright', c('Node 72', 'Node 76'), bty='n', lty=c(1, NA))
x <- l$text$x[2]
y <- l$text$y[2]
print(l)
polygon(c(x-28000, x-28000, x-15000, x-15000), c(y-10, y+15, y+15, y-10), col='gray', border=NA)
#points(x-30000, y)
dev.off()


==> graphs/lod.R <==
lod <- read.table('lod.txt', header=T, sep='\t')
pdf('lod.pdf', width=10, height=4, pointsize=14)
par(mfcol=c(1,2), las=1, oma=c(0, 0, 0, 0), mar=c(3.5, 3.5, 2.5, 2.5))
ylim <- range(8, 16)
xlim <- range(0,476)
plot(lod$day73, lod$node73, pch=20, ylim=ylim, xlim=xlim, ann=F)
title(main='Node 73', line=1)
title(xlab='Days', ylab='Length of day [hours]', line=2.5)
plot(lod$day76, lod$node76, pch=20, ylim=ylim, xlim=xlim, ann=F)
title(main='Node 76', line=1)
title(xlab='Days', ylab='Length of day [hours]', line=2.5)
dev.off()


==> graphs/plot.R <==
results <- read.table('results.txt', header=T)
lsel <- results$nodeid > 70
jsel <- results$nodeid < 70


pdf('xcorr.pdf')
plot(range(results$days), range(results$corr), type='n', xlab='Duration [days]', ylab='Correlation')
points(results$days[lsel], results$corr[lsel], pch=1)
points(results$days[jsel], results$corr[jsel], pch=16)
dev.off()


## pdf('error.pdf')
## par(plt=c(0.1, 0.93, 0.15, 0.95))
## plot(range(abs(error$dayerr[error$dayerr<60])), c(1,length(error$dayerr)), type='n', xlab='Error [days]', ylab='', axes=F)
## abline(h=1:length(error$dayerr), lty=3)
## leakin <- sort(abs(error$dayerr[error$deployment == 'L']))
## jugbay <- sort(abs(error$dayerr[error$deployment == 'J']))
## points(leakin, 1:length(leakin), pch=1)
## points(jugbay, (1:length(jugbay)) + length(leakin), pch=16)
## axis(1)
## axis(2, at=1:length(leakin), labels=1:length(leakin), las=1)
## axis(2, at=0.5+length(leakin)/2, labels='Leakin', line=1, tick=F)
## axis(2, at=(1:length(jugbay)) + length(leakin), labels=1:length(jugbay), las=1)
## axis(2, at=length(leakin)+length(jugbay)/2, labels='Jugbay', line=1, tick=F)
## #box()
## par(plt=c(0.93, 1, 0.15, 0.95), new=T)
## plot(c(0,1), c(1,length(error$dayerr)), type='n', xlab='', ylab='', axes=F)
## jugbay.outer = (1:length(jugbay))[jugbay>60]
## points(rep(0.5, length(jugbay.outer)), jugbay.outer + length(leakin), pch=16)
## text(rep(0.5, length(jugbay.outer)), jugbay.outer + length(leakin), jugbay[jugbay>60], cex=0.7, pos=3)
## dev.off()


pdf('error-days.pdf', width=4, height=4, pointsize=11)
#par(plt=c(0.13, 0.95, 0.12, 0.95))
par(mar=c(3, 4, 1, 1))
cutoff <- results$dayerr<40
plot(c(1,length(results$dayerr[cutoff])),
     c(0, max(abs(results$dayerr[cutoff]))+1),
     type='n', ylab='Error [days]', xlab='', axes=F)
abline(h=0:20, col="gray", lty=3)
leakin <- sort(abs(results$dayerr[lsel & cutoff]))
jugbay <- sort(abs(results$dayerr[jsel & cutoff]))
points(1:length(leakin), leakin, pch=16, col='white')
points(1:length(leakin), leakin, pch=1)
points((1:length(jugbay)) + length(leakin), jugbay, pch=16)
axis(2, xpd=T, at=seq(0, max(abs(results$dayerr[cutoff]))+1, 2), las=2)
axis(1, at=1:length(leakin), labels=F, line=0.5)
axis(1, at=0.5+length(leakin)/2, labels='Deployment L', line=0.5, tick=F)
axis(1, at=(1:length(jugbay)) + length(leakin), labels=F, line=0.5)
axis(1, at=length(leakin)+length(jugbay)/2, labels='Deployment J', line=0.5, tick=F)
#box()
## par(plt=c(0.93, 1, 0.15, 0.95), new=T)
## plot(c(0,1), c(1,length(results$dayerr)), type='n', xlab='', ylab='', axes=F)
## jugbay.outer = (1:length(jugbay))[jugbay>60]
## points(rep(0.5, length(jugbay.outer)), jugbay.outer + length(leakin), pch=16)
## text(rep(0.5, length(jugbay.outer)), jugbay.outer + length(leakin), jugbay[jugbay>60], cex=0.7, pos=3)
dev.off()

pdf('error-minutes.pdf', width=4, height=4, pointsize=11)
#par(plt=c(0.13, 0.95, 0.12, 0.95))
par(mar=c(3, 4, 1, 1))
cutoff <- abs(results$minerr)<50
plot(c(1,length(results$minerr[cutoff])),
     c(0, max(abs(results$minerr[cutoff]))+1),
     type='n', ylab='Root Mean Square Error [minutes]', xlab='', axes=F)
abline(h=seq(0, max(abs(results$minerr)), 1), col="gray", lty=3)
leakin <- sort(abs(results$minerr[lsel & cutoff]))
jugbay <- sort(abs(results$minerr[jsel & cutoff]))
points(1:length(leakin), leakin, pch=16, col='white')
points(1:length(leakin), leakin, pch=1)
points((1:length(jugbay)) + length(leakin), jugbay, pch=16)
axis(2, at=seq(0, max(abs(results$minerr[cutoff]))+2, 2), las=2)
axis(1, at=1:length(leakin), labels=F, line=0.5)
axis(1, at=0.5+length(leakin)/2, labels='Deployment L', line=0.5, tick=F)
axis(1, at=(1:length(jugbay)) + length(leakin), labels=F, line=0.5)
axis(1, at=length(leakin)+length(jugbay)/2, labels='Deployment J', line=0.5, tick=F)
#box()
## par(plt=c(0.93, 1, 0.15, 0.95), new=T)
## plot(c(0,1), c(1,length(results$minerr)), type='n', xlab='', ylab='', axes=F)
## jugbay.outer = (1:length(jugbay))[jugbay>60]
## points(rep(0.5, length(jugbay.outer)), jugbay.outer + length(leakin), pch=16)
## text(rep(0.5, length(jugbay.outer)), jugbay.outer + length(leakin), jugbay[jugbay>60], cex=0.7, pos=3)
dev.off()


## pdf('corr-vs-sigma.pdf', width=2, height=2, pointsize=7)
## par(mar=c(4, 4, 1, 1))
## plot(results$corr, results$sigma, ylim=c(0,100), pch=20,
##      xlab='Correlation', ylab='Sigma',
##      main='', axes=F)
## axis(1)
## axis(2, las=1)
## box()
## dev.off()

pdf('corr-vs-day.pdf', width=4, height=4, pointsize=11)
par(mar=c(3.5, 3.5, 1, 1))
sel <- results$dayerr < 40
plot(results$corr[sel], abs(results$dayerr[sel]), type='n', ann=F, axes=F)
points(results$corr[sel & lsel], abs(results$dayerr[sel & lsel]), pch=1)
points(results$corr[sel & jsel], abs(results$dayerr[sel & jsel]), pch=16)
title(xlab=expression(rho[max]), ylab='Day Error [days]', line=2.5)
axis(1)
axis(2, las=1)
box()
dev.off()

## pdf('sigma-vs-minerror.pdf', width=4, height=4, pointsize=11)
## par(mar=c(4, 4, 1, 1))
## sel <- results$sigma < 20
## plot(results$sigma[sel], results$minerr[sel], pch=20,
##      xlab='Sigma', ylab='Minute Error [minutes]',
##      main='', axes=F)
## axis(1)
## axis(2, las=1)
## box()
## dev.off()


## deployment <- read.table('deployment.txt', header=T)
## gc1 <- deployment$gc1[order(deployment$deployment, deployment$gc1)]
## gc2 <- deployment$gc2[order(deployment$deployment, deployment$gc1)]
## lsel <- deployment$deployment == 'Leakin'
## jsel <- deployment$deployment == 'jugbay'
## y <- 1:length(deployment$deployment)
## gc1 <- as.Date(gc1/60/60/24, origin='1970-01-01')
## gc2 <- as.Date(gc2/60/60/24, origin='1970-01-01')
## pdf('deployment.pdf', width=10, height=8, pointsize=14)
## plot(range(gc1, gc2, gc1+100, gc2+100), range(y),
##      xlab='', ylab='', main='Lengths of the Deployments',
##      type='n', axes=F)
## segments(gc1, y, gc2, y)
## text(gc2[lsel], y[lsel], format((gc2[lsel]-gc1[lsel]), digits=3, nsmall=0), font=3, cex=0.8, pos=4)
## text(gc2[jsel], y[jsel], format((gc2[jsel]-gc1[jsel]), digits=3, nsmall=0), font=3, cex=0.8, pos=4)
## points(gc1[lsel], y[lsel], pch=16)
## points(gc2[lsel], y[lsel], pch=16)
## points(gc1[jsel], y[jsel], pch=16, col='white')
## points(gc2[jsel], y[jsel], pch=16, col='white')
## points(gc1[jsel], y[jsel])
## points(gc2[jsel], y[jsel])
## axis(2, at=y[lsel], labels=y[lsel], las=1)
## axis(2, at=median(y[lsel]), labels='Deployment L', line=1.2, tick=F)
## axis(2, at=y[jsel], labels=y[jsel], las=1)
## axis(2, at=median(y[jsel]), labels='Deployment J', line=1.2, tick=F)
## axis.Date(1, at=seq(as.Date("2006/1/1"), as.Date("2009/1/1"), "3 months"),
##           format="%b %Y", line=1)
## dev.off()







==> graphs/rainfix.R <==
rainfix <- read.table('rainfix.txt', header=T, sep='\t')
lag <- read.table('rainfix-lag.txt', header=T, sep='\t')
sel <- 1:135

pdf('rainfix.pdf', width=8, height=5, pointsize=14)

par(plt=c(0.1, 1, 0.2, 1), new=T)
plot(c(0, 21), c(1, 135), type='n', axes=F, xlab='', ylab='')
for (i in 1:135) {
  if (rainfix$vect1[i] > 0) {
    rect(0, i, 21, i+1, col=gray((32:0)/32)[rainfix$vect1[i]*10], border=F)
  }
}


for (i in 1:(135+20)) {
  if (rainfix$vect2[i] > 0) {
    #rect(i+0.2, j, i+1-0.2, j+1, col=gray((32:0)/32)[rainfix$vect2[i+j]*10], border=F)
    j <- min(20, i)
    lines(0:j+0.5, i+0.5-0:j, pch=20, col=gray((32:0)/32)[rainfix$vect2[i]*10], type='o')
  }
}

axis(2, seq(0, 135, 15), las=2)
axis(2, at=135/2, label='Days', line=1.5, tick=F)

par(plt=c(0.1, 1, 0.12, 0.19), new=T)
plot(lag$lag, lag$sim, type='n', ylim=c(0, 0.6), xlim=c(-10.5,10.5),
     ann=F, axes=F, pch=20)
segments(lag$lag, 0, lag$lag, lag$sim, lwd=10)
x <- -10:10
axis(1, line=0.5, at=x, labels=F)
axis(1, line=0, at=x, labels=x, cex.axis=0.6, tick=F)
title(xlab='Days', line=1.5, cex.lab=0.6)
axis(2, at=0.1, label='Cosine\nSimilarity', line=-2, tick=F, las=2)
dev.off()


==> graphs/rainfix2.R <==
rainfix <- read.table('rainfix.txt', header=T, sep='\t')
lag <- read.table('rainfix-lag.txt', header=T, sep='\t')
rainfix$vect1 <- 0.5 * rainfix$vect1 / max(rainfix$vect1)
rainfix$vect2 <- 0.5 * rainfix$vect2 / max(rainfix$vect2)
sel <- 1:135
x <- 1:7

pdf('rainfix2.pdf', width=8, height=5, pointsize=14)

l <- 0.1
par(plt=c(0.15, 1, 0.1, 0.9), new=T)
plot(sel, type='n', xlim=c(1, 135), ylim=c(0.5,7.5), ann=F, axes=F)
axis(1, at=seq(1, 135, 15), labels=F, line=-0.5)
axis(1, at=seq(1, 135, 15), labels=seq(0, 134, 15), tick=F, line=-1, cex.axis=0.7)
title(xlab='Days', line=1)
for (i in 1:7) {
  rect(sel+l, i, sel+1-l, i-rainfix$vect1[sel], col='black')
  rect(sel+l, i, sel+1-l, i+rainfix$vect2[sel+i+10])
}
legend(94, 7.8, c('Soil moisture', 'Rainfall'), fill=c('white', 'black'), bty='n', horiz=T, cex=0.7)

par(plt=c(0.1, 0.15, 0.1, 0.9), new=T)
plot(lag$sim, lag$lag, type='n', xlim=c(0, 0.6), ylim=c(0.5,7.5), ann=F, axes=F)
segments(0, lag$lag, lag$sim, lag$lag, lwd=10, col=gray(0.5))
axis(2, line=0.5, at=x, labels=F)
axis(2, line=0, at=x, labels=x, tick=F, las=2)
title(ylab='Lag [days]', line=2, las=3)
axis(3, at=0, label='Cosine\nSimilarity', line=-1.5, tick=F, las=1)
dev.off()


==> graphs/reboot.R <==
reboot <- read.table('reboot-simple.txt', header=T)
pdf('reboot.pdf', width=8, height=3, pointsize=14)
par(mar=c(3.5, 3.5, 1.2, 1))
plot(reboot$seq, reboot$localtimestamp, ann=F, type='l', lwd=3)
title(xlab='Sequence number', ylab='Local timestamp', line=2.5)
points(c(2377.5, 32315.5), c(4859501, 4760000), pch=25, cex=1.3, bg='black')
dev.off()


==> graphs/solar.R <==
solar <- read.table('solar.txt', header=T, sep='\t')
solar$date <- as.Date(solar$date, format='%Y/%m/%d')
pdf('solar.pdf', width=7, height=5, pointsize=14)
par(mar=c(3.5, 3.5, 1, 2.5))
plot(solar$date, solar$lod, type='l', lwd=1, lty=2,
     xlim=c(as.Date("2006/1/1"), as.Date("2008/2/1")),
     ann=F, axes=F)
title(ylab='Hours', line=2.5)
lines(solar$date, solar$noon, lwd=3)
legend('topright', c('Length\nof day', 'Solar\nnoon'), bty='n', lwd=c(1, 3), lty=c(2, 1), y.intersp=1.5)
axis.Date(1, at=seq(as.Date("2006/1/1"), as.Date("2008/1/1"), "6 month"), format="%b %Y")
axis(2, las=1)
axis(4, las=1, at=seq(11.5, 12.5, 0.25), labels=c('11:30', '11:45', '12:00', '12:15', '12:30'), cex.axis=0.7)
box()
dev.off()


==> graphs/validation.R <==
validation <- read.table('validation.txt', header=T, sep='\t', colClasses = c("character", "numeric", "numeric"))
validation$solardate <- as.Date(validation$solardate, format='%m/%d/%y')
validation$nodedate <- as.Date(validation$nodedate, format='%m/%d/%y')

pdf('validation.pdf', width=9, height=4, pointsize=13)
par(mar=c(2, 3, 1, 1))
plot(validation$solardate, validation$solarlength, type='l', lwd=1, ylim=c(9.5, 16), ann=F, axes=F)
title(ylab='Hours', line=2)
lines(validation$solardate, validation$solarnoon, lwd=3)
points(validation$nodedate, validation$nodelength, pch=20)
points(validation$nodedate, validation$nodenoon, pch='*')
r <- range(validation$solardate)
axis.Date(1, at=seq(as.Date("2006/2/1"), as.Date("2007/6/1"), "2 month"), format="%b %Y")
legend('topright', c('Model LOD', 'Model Noon', 'Computed LOD', 'Computed Noon'), bty='n',
            pch=c(-1, -1, 20, 42), lty=c(1, 1, NA, NA), lwd=c(1, 3, NA, NA), ncol=2)
axis(2)
box()
dev.off()


==> graphs/vdays-final.R <==
vdays <- read.table('vdays-final.txt', header=T, sep='\t')
sel <- abs(vdays$dayerr) > 365/2
vdays$dayerr[sel] <- vdays$dayerr[sel] %% 365
vdays$dayerr <- abs(vdays$dayerr)
vdays$bins <- round(vdays$days/20)*20

pdf('vdays-final.pdf', width=4, height=4, pointsize=11)
par(mar=c(3.5, 3.5, 1, 1))
boxplot(vdays$dayerr ~ vdays$bins, ylim=c(0, 70))
title(xlab='Segment Length [days]', ylab='Day Error [days]', line=2.5)
dev.off()

pdf('vdays-corr-vs-day-final.pdf', width=4, height=4, pointsize=11)
par(mar=c(3.5, 3.5, 1, 1))
boxplot(vdays$corr ~ vdays$bins)
title(xlab=expression(rho[max]), ylab='Day Error [days]', line=2.5)
dev.off()

## pdf('vdays-sigma-vs-minerror-final.pdf', width=4, height=4, pointsize=14)
## par(mar=c(4, 4, 1, 1))
## sel <- vdays$sigma < 800
## plot(vdays$sigma[sel], vdays$minerr[sel], pch=20,
##      xlab='Sigma', ylab='Minute Error [minutes]',
##      main='', axes=F)
## axis(1)
## axis(2, las=1)
## box()
## dev.off()

## pdf('vdays-days-vs-sigma.pdf', width=4, height=4, pointsize=14)
## par(mar=c(4, 4, 1, 1))
## sel <- vdays$sigma < 45
## plot(vdays$days[sel], vdays$sigma[sel], pch=20,
##      xlab='Segment Length [days]', ylab='Sigma',
##      main='', axes=F)
## axis(1)
## axis(2, las=1)
## box()
## dev.off()

pdf('vdays-days-vs-minerr-final.pdf', width=4, height=4, pointsize=11)
par(mar=c(3.5, 3.5, 1, 1))
boxplot(vdays$minerr ~ vdays$bins, ylim=c(0, 40))
title(xlab='Segment Length [days]', ylab='Root Mean Square Error [minutes]', line=2.5)
dev.off()


==> graphs/vdays.R <==
vdays <- read.table('vdays.txt', header=T, sep='\t')
sel <- abs(vdays$dayerr) > 365/2
vdays$dayerr[sel] <- vdays$dayerr[sel] %% 365
vdays$dayerr <- abs(vdays$dayerr)

pdf('vdays.pdf', width=4, height=4, pointsize=14)
par(mar=c(3.5, 3.5, 1, 1))
sel <- vdays$dayerr < 700
plot(vdays$days[sel], vdays$dayerr[sel], type='p', pch=20, ann=F)
title(xlab='Segment Length [days]', ylab='Day Error [days]', line=2.5)
dev.off()

pdf('vdays-corr-vs-day.pdf', width=4, height=4, pointsize=14)
par(mar=c(3.5, 3.5, 1, 1))
plot(vdays$corr, vdays$dayerr, pch=20, ann=F)
title(xlab=expression(rho[max]), ylab='Day Error [days]', line=2.5)
dev.off()

## pdf('vdays-sigma-vs-minerror.pdf', width=4, height=4, pointsize=14)
## par(mar=c(4, 4, 1, 1))
## sel <- vdays$sigma < 800
## plot(vdays$sigma[sel], vdays$minerr[sel], pch=20,
##      xlab='Sigma', ylab='Minute Error [minutes]',
##      main='', axes=F)
## axis(1)
## axis(2, las=1)
## box()
## dev.off()

## pdf('vdays-days-vs-sigma.pdf', width=4, height=4, pointsize=14)
## par(mar=c(4, 4, 1, 1))
## sel <- vdays$sigma < 45
## plot(vdays$days[sel], vdays$sigma[sel], pch=20,
##      xlab='Segment Length [days]', ylab='Sigma',
##      main='', axes=F)
## axis(1)
## axis(2, las=1)
## box()
## dev.off()

## pdf('vdays-days-vs-minerr.pdf', width=4, height=4, pointsize=14)
## par(mar=c(4, 4, 1, 1))
## sel <- vdays$minerr < 200
## plot(vdays$days[sel], vdays$minerr[sel], pch=20,
##      xlab='Segment Length [days]', ylab='Minute Error [minutes]',
##      main='', axes=F)
## axis(1)
## axis(2, las=1)
## box()
## dev.off()

